Modulating Fine Roughness Perception of Vibrotactile Textured Surface using Pseudo-haptic Effect

Playing back vibrotactile signals through actuators is commonly used to simulate tactile feelings of virtual textured surfaces. However, there is often a small mismatch between the simulated tactile feelings and intended tactile feelings by tactile designers. Thus, a method of modulating the vibrotactile perception is required. We focus on fine roughness perception and we propose a method using a pseudo-haptic effect to modulate fine roughness perception of vibrotactile texture. Specifically, we visually modify the pointer's position on the screen slightly, which indicates the touch position on textured surfaces. We hypothesized that if users receive vibrational feedback watching the pointer visually oscillating back/forth and left/right, users would believe the vibrotactile surfaces more uneven. We also hypothesized that as the size of visual oscillation is getting larger, the amount of modification of roughness perception of vibrotactile surfaces would be larger. We conducted user studies to test the hypotheses. Results of first user study suggested that users felt vibrotactile texture with our method rougher than they did without our method at a high probability.Results of second user study suggested that users felt different roughness for vibrational texture in response to the size of visual oscillation. These results confirmed our hypotheses and they suggested that our method was effective. Also, the same effect could potentially be applied to the visual movement of virtual hands or fingertips when users are interacting with virtual surfaces using their hands.

==> eps_convert.sh <==
for file in `\find ./pictures -maxdepth 1 -type f`; do
    # TODO
    echo $file
    epstopdf $file
    pdftops -eps ${file/eps/pdf}
done


==> eps_convert2.sh <==
for file in `\find ./pictures -maxdepth 1 -type f`; do
    # TODO
    echo $file
    convert $file ${file/eps/gif}
    convert ${file/eps/gif} $file

done

